Land-Use Filtering for Nonstationary Prediction of Collective Efficacy in an Urban Environment

Collective efficacy -- the capacity of communities to exert social control toward the realization of their shared goals -- is a foundational concept in the urban sociology and neighborhood effects literature. Traditionally, empirical studies of collective efficacy use large sample surveys to estimate collective efficacy of different neighborhoods within an urban setting. Such studies have demonstrated an association between collective efficacy and local variation in community violence, educational achievement, and health. Unlike traditional collective efficacy measurement strategies, the Adolescent Health and Development in Context (AHDC) Study implemented a new approach, obtaining spatially-referenced, place-based ratings of collective efficacy from a representative sample of individuals residing in Columbus, OH. In this paper, we introduce a novel nonstationary spatial model for interpolation of the AHDC collective efficacy ratings across the study area which leverages administrative data on land use. Our constructive model specification strategy involves dimension expansion of a latent spatial process and the use of a filter defined by the land-use partition of the study region to connect the latent multivariate spatial process to the observed ordinal ratings of collective efficacy. Careful consideration is given to the issues of parameter identifiability, computational efficiency of an MCMC algorithm for model fitting, and fine-scale spatial prediction of collective efficacy.

==> plots/plots.R <==
###################
# Plots for Paper #
###################

# libraries
library(magrittr)
library(tidyverse)
library(gridExtra)
library(sf)

# directories
dir_secure <- "~/box/AHDC_Brandon/collective_efficacy"
main <- "~/Library/CloudStorage/Box-Box/AHDC_Brandon/collective_efficacy"
plots <- "~/AHDC-carter/collective-efficacy/paper/plots"
pred_dir <- "~/AHDC-carter/collective-efficacy/code/predictions"
# directory for land use files
dir_parcel <- "~/Library/CloudStorage/Box-Box/AHDC_Brandon/shape_files/parcel2014"
# 270 polygon shp file directory
shp_dir_270 <- "~/Library/CloudStorage/Box-Box/AHDC_Brandon/shape_files/polygon_270"
# census tract Franklin county shp file directory
shp_dir_ct <- "~/Library/CloudStorage/Box-Box/AHDC_Brandon/shape_files/census_tract_franklin_county_2013"

# Load clean data for plots
# 1) obtained from data_prep_julia.R
# 2) locations have been jittered
load(file.path(main, "data_for_plotting.rda"))

# Load 270 polygon shape files
poly270 <- st_read(file.path(shp_dir_270,"polygon270.shp"))
# convert CRS of sf object
poly270 <- st_transform(poly270, "+proj=longlat +datum=WGS84")

# Load census tract shape files
ctfr <- st_read(file.path(shp_dir_ct,"franklin_county_tracts.shp"))
# convert CRS of sf object
ctfr <- st_transform(ctfr, "+proj=longlat +datum=WGS84")
ctfr$GEOID  <- as.character(ctfr$GEOID)
ct270 <- ctfr %>% filter(in270 == 1)

dat_plot[,"xlongitude"]

#######################################################
# Plot 1:
# - Comparison of trust component by loctype groupings
#######################################################
scb <- scale_color_binned(breaks=1:5, limits=c(0,5), show.limits=TRUE, guide=guide_legend(label.vjust=.5, reverse=TRUE))
thm <- theme(text=element_text(size=20), axis.text.x=element_text(angle=-45, hjust=-0.1, vjust=0.6))
resd0 <- c("frhouse", "relhouse", "nbhd")
resdex <- c("frhouse", "relhouse")
nbhd <- "nbhd"
comr <- c("groc", "restt", "busn")
com0 <- c("cnorg", "kidsch", "sch", "lib", "park", "chur")
com_all <- c("cnorg", "kidsch", "sch", "lib", "park", "chur", "groc", "busn", "restt")

p_t.all <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, !is.na(revneigh170)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh170)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="trust", title="Caregiver Reports") 


p_t.resd0 <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% resd0 & !is.na(revneigh170)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh170)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="", subtitle="Trust") + scb + thm

# p_t.resdex <- ggplot() + 
#   geom_sf(data = ct270) +
#   geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% resdex & !is.na(revneigh170)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh170)) +
#   geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
#   # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
#   labs(x="longitude", y="latitude", color="trust", title="Residential (ex. nbhd)")

# p_t.nbhd <- ggplot() + 
#   geom_sf(data = ct270) +
#   geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% nbhd & !is.na(revneigh170)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh170)) +
#   geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
#   # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
#   labs(x="longitude", y="latitude", color="trust", title="Nieghborhood")

# p_t.comr <- ggplot() + 
#   geom_sf(data = ct270) +
#   geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% comr & !is.na(revneigh170)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh170)) +
#   geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
#   # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
#   labs(x="longitude", y="latitude", color="trust", title="Commercial")

# p_t.com0 <- ggplot() + 
#   geom_sf(data = ct270) +
#   geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% com0 & !is.na(revneigh170)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh170)) +
#   geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
#   # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
#   labs(x="longitude", y="latitude", color="trust", title="Community")

p_t.com_all <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% com_all & !is.na(revneigh170)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh170)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="", subtitle="Trust") + scb + thm

# plots by taxcode
p_t.resd <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, landuse %in% "resd" & !is.na(revneigh170)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh170)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="trust", title="Residential (taxcode)")

p_t.com <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, landuse %in% "conduit" & !is.na(revneigh170)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh170)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="trust", title="Nonresidential (taxcode)")

dat_plot %$% table(loctype, landuse)

jpeg("p_trust_loctype_all.jpeg")
p_t.all
dev.off()

# jpeg(file.path(plots, "p_trust_loctype_resd.jpeg"))
jpeg("p_trust_loctype_resd.jpeg")
p_t.resd0
dev.off()

# jpeg(file.path(plots, "p_trust_loctype_comm.jpeg"))
jpeg("p_trust_loctype_comm.jpeg")
p_t.com_all
dev.off()

# jpeg(file.path(plots, "p_trust_loctype_resdex.jpeg"))
# p_t.resdex
# dev.off()
# 
# jpeg(file.path(plots, "p_trust_loctype_nbhd.jpeg"))
# p_t.nbhd
# dev.off()
# 
# jpeg(file.path(plots, "p_trust_loctype_comr.jpeg"))
# p_t.comr
# dev.off()
# 
# jpeg(file.path(plots, "p_trust_loctype_com0.jpeg"))
# p_t.com0
# dev.off()

# defense

p_d.all <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, !is.na(revneigh142)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh142)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="defense", title="Caregiver Reports") 

p_d.resd0 <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% resd0 & !is.na(revneigh142)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh142)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="", title="Residential", subtitle="Defense") + scb + thm

# p_d.resdex <- ggplot() + 
#   geom_sf(data = ct270) +
#   geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% resdex & !is.na(revneigh142)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh142)) +
#   geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
#   # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
#   labs(x="longitude", y="latitude", color="defense", title="Residential (ex. nbhd)")
# 
# p_d.nbhd <- ggplot() + 
#   geom_sf(data = ct270) +
#   geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% nbhd & !is.na(revneigh142)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh142)) +
#   geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
#   # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
#   labs(x="longitude", y="latitude", color="defense", title="Nieghborhood")
# 
# p_d.comr <- ggplot() + 
#   geom_sf(data = ct270) +
#   geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% comr & !is.na(revneigh142)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh142)) +
#   geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
#   # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
#   labs(x="longitude", y="latitude", color="defense", title="Commercial")
# 
# p_d.com0 <- ggplot() + 
#   geom_sf(data = ct270) +
#   geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% com0 & !is.na(revneigh142)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh142)) +
#   geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
#   # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
#   labs(x="longitude", y="latitude", color="defense", title="Community")

p_d.com_all <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% com_all & !is.na(revneigh142)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh142)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="", title="Nonresidential", subtitle="Defense") + scb + thm

# plots by taxcode
p_d.resd <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, landuse %in% "resd" & !is.na(revneigh142)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh142)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="defense", title="Residential (taxcode)")

p_d.comm <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, landuse %in% "conduit" & !is.na(revneigh142)), mapping = aes(x=xlongitude, y=ylatitude, color=revneigh142)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="defense", title="Nonresidential (taxcode)")


jpeg("p_defense_loctype_all.jpeg")
p_d.all
dev.off()

# jpeg(file.path(plots, "p_defense_loctype_resd.jpegst)
jpeg("p_defense_loctype_resd.jpeg")
p_d.resd0
dev.off()

# jpeg(file.path(plots, "p_defense_loctype_comm.jpeg"))
jpeg("p_defense_loctype_comm.jpeg")
p_d.com_all
dev.off()

# jpeg(file.path(plots, "p_defense_loctype_resdex.jpeg"))
# p_d.resdex
# dev.off()

# jpeg(file.path(plots, "p_defense_loctype_nbhd.jpeg"))
# p_d.nbhd
# dev.off()
# 
# jpeg(file.path(plots, "p_defense_loctype_comr.jpeg"))
# p_d.comr
# dev.off()
# 
# jpeg(file.path(plots, "p_defense_loctype_com0.jpeg"))
# p_d.com0
# dev.off()

# jpeg(file.path(plots, "p_defense_taxcode_resd.jpeg"))
jpeg("p_defense_taxcode_resd.jpeg")
p_d.resd
dev.off()

# jpeg(file.path(plots, "p_defense_taxcode_comm.jpeg"))
jpeg("p_defense_taxcode_comm.jpeg")
p_d.comm
dev.off()

# Observeing
p_o.all <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, !is.na(neigh141)), mapping = aes(x=xlongitude, y=ylatitude, color=neigh141)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="observe", title="Caregiver Reports") 

p_o.resd0 <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% resd0 & !is.na(neigh141)), mapping = aes(x=xlongitude, y=ylatitude, color=neigh141)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="", subtitle="Observation") + scb + thm

# p_o.resdex <- ggplot() + 
#   geom_sf(data = ct270) +
#   geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% resdex & !is.na(neigh141)), mapping = aes(x=xlongitude, y=ylatitude, color=neigh141)) +
#   geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
#   # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
#   labs(x="longitude", y="latitude", color="observe", title="Residential (ex. nbhd)")
# 
# p_o.nbhd <- ggplot() + 
#   geom_sf(data = ct270) +
#   geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% nbhd & !is.na(neigh141)), mapping = aes(x=xlongitude, y=ylatitude, color=neigh141)) +
#   geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
#   # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
#   labs(x="longitude", y="latitude", color="observe", title="Nieghborhood")
# 
# p_o.comr <- ggplot() + 
#   geom_sf(data = ct270) +
#   geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% comr & !is.na(neigh141)), mapping = aes(x=xlongitude, y=ylatitude, color=neigh141)) +
#   geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
#   # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
#   labs(x="longitude", y="latitude", color="observe", title="Commercial")
# 
# p_o.com0 <- ggplot() + 
#   geom_sf(data = ct270) +
#   geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% com0 & !is.na(neigh141)), mapping = aes(x=xlongitude, y=ylatitude, color=neigh141)) +
#   geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
#   # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
#   labs(x="longitude", y="latitude", color="observe", title="Community")

p_o.com_all <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, loctype %in% com_all & !is.na(neigh141)), mapping = aes(x=xlongitude, y=ylatitude, color=neigh141)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="", subtitle="Observation") + scb + thm

# plots by taxcode
p_o.resd <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, landuse %in% "resd" & !is.na(neigh141)), mapping = aes(x=xlongitude, y=ylatitude, color=neigh141)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="observe", title="Residential (taxcode)")

p_o.comm <- ggplot() + 
  geom_sf(data = ct270) +
  geom_point(size=2, alpha=1, data = filter(dat_plot, landuse %in% "conduit" & !is.na(neigh141)), mapping = aes(x=xlongitude, y=ylatitude, color=neigh141)) +
  geom_sf(data=poly270, alpha=0, colour = "darkgoldenrod", size=.5) + 
  # coord_sf(xlim = c(-83.125,-82.85), ylim = c(39.875, 40.125)) +
  labs(x="longitude", y="latitude", color="observe", title="Community (taxcode)")

jpeg("p_observe_loctype_all.jpeg")
p_o.all
dev.off()

# jpeg(file.path(plots, "p_observe_loctype_resd.jpeg"))
jpeg("p_observe_loctype_resd.jpeg")
p_o.resd0
dev.off()

# jpeg(file.path(plots, "p_observe_loctype_comm.jpeg"))
jpeg("p_observe_loctype_comm.jpeg")
p_o.com_all
dev.off()

# jpeg(file.path(plots, "p_observe_loctype_resdex.jpeg"))
# p_o.resdex
# dev.off()
# 
# jpeg(file.path(plots, "p_observe_loctype_nbhd.jpeg"))
# p_o.nbhd
# dev.off()
# 
# jpeg(file.path(plots, "p_observe_loctype_comr.jpeg"))
# p_o.comr
# dev.off()
# 
# jpeg(file.path(plots, "p_observe_loctype_com0.jpeg"))
# p_o.com0
# dev.off()

# jpeg(file.path(plots, "p_observe_taxcode_resd.jpeg"))
jpeg("p_observe_taxcode_resd.jpeg")
p_o.resd
dev.off()

jpeg("p_observe_taxcode_comm.jpeg")
p_o.comm
dev.off()


####################################
# Plot of partition of parcel data #
####################################
# read in land use shape files
parcel <- st_read(file.path(dir_parcel,"Parcel.shp"))
# convert CRS of sf object
parcel <- st_transform(parcel, "+proj=longlat +datum=WGS84")

# read in tax codes
tax_codes <- read_csv(file.path(main, "franklin_county_landuse_codes.csv"))

# Subset to within 270
sf::sf_use_s2(FALSE)
loc <- st_contains(poly270, parcel)
parcel270 <- parcel[loc[[1]],]

# Assign parcels to landuse categories
parcel270$landuse <- sapply(parcel270$LANDUSE, function(x){
  which_landuse <- which(x == tax_codes$code)
  ifelse(length(which_landuse) == 0, NA, tax_codes$landuse[which_landuse])
})

parcel270$landuse[parcel270$landuse == "conduit"] <- "nonresidential"
parcel270$landuse %<>% forcats::as_factor()
parcel270$landuse %<>% forcats::fct_relevel("residential", "nonresidential")
parcel270$landuse %>% is.na %>% sum

ft_buffer <- 1 / 364567.2
buff_parcel270 <- st_buffer(parcel270, 10*ft_buffer)

pred_sglmm_trco_pm <- read.table(file.path(pred_dir,"pred_sglmm_trco_pm.txt"))
names(pred_sglmm_trco_pm) <- c("pred", "x", "y", "landuse")
pred_sglmm_trco_pm$landuse %<>% forcats::as_factor()
pred_sglmm_trco_pm$landuse %<>% forcats::fct_relevel("resd", "conduit")


thm2 <- theme(text=element_text(size=12.5), axis.text.x=element_text(angle=-45, hjust=-0.1, vjust=0.6))
jpeg("p_landuse_partition_pts.jpeg")
ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=as.factor(landuse)), data=pred_sglmm_trco_pm) + 
  geom_sf(data=ct270, alpha=0, color = "black") + geom_sf(data=poly270, alpha=0, color="black") +
  scale_fill_manual(values=c("lightgoldenrod", "forestgreen", "darkorchid"), labels=c("residential", "nonresidential", "other")) +
  theme(legend.title = element_blank()) +
	xlab("longitude") + ylab("latitude") + ggtitle("Land-use Partition") + thm2
dev.off()

pdf("p_landuse_partition_pts.pdf")
ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=as.factor(landuse)), data=pred_sglmm_trco_pm) + 
  geom_sf(data=ct270, alpha=0, color = "black") + geom_sf(data=poly270, alpha=0, color="black") +
  scale_fill_manual(values=c("lightgoldenrod", "forestgreen", "darkorchid"), labels=c("residential", "nonresidential", "other")) +
  theme(legend.title = element_blank()) +
	xlab("longitude") + ylab("latitude") + ggtitle("Land-use Partition") + thm2
dev.off()

pdf("p_partition_parcel.pdf", height=6, width=5.54)
ggplot() + geom_sf(data=filter(buff_parcel270, !is.na(landuse)), aes(fill=landuse), size=0.0) + 
  geom_sf(data = ct270, alpha=0, size=0.05, color="dodgerblue") +
  scale_fill_manual(values=c("forestgreen", "darkorchid", "lightgoldenrod"))
dev.off()

jpeg("p_partition_parcel.jpeg")
ggplot() + geom_sf(data=filter(buff_parcel270, !is.na(landuse)), aes(fill=landuse), size=0.0) +
  geom_sf(data = ct270, alpha=0, size=0.5) +
  scale_fill_manual(values=c("forestgreen", "darkorchid", "lightgoldenrod"))
dev.off()


##########################
# Demo fo land filtering #
##########################
# to extract legend from plot
thm3 <- theme(text=element_text(size=20)) #, axis.text.x=element_text(angle=-45, hjust=-0.1, vjust=0.6))
scb2 <- scale_color_binned(breaks=1:5, limits=c(0,5), show.limits=TRUE, guide=guide_legend(label.vjust=.5, label.position="bottom"))

g_legend<-function(a.gplot){
  tmp <- ggplot_gtable(ggplot_build(a.gplot))
  leg <- which(sapply(tmp$grobs, function(x) x$name) == "guide-box")
  legend <- tmp$grobs[[leg]]
  return(legend)}


demo_sort <- read.csv("demo_dat.csv")
demo_cor_func <- read.csv("demo_cor_func.csv")

ggplot() + geom_raster(aes(x=x, y=y, fill=factor(cat)), data=demo_sort) +
  scale_fill_manual(values=c("forestgreen", "darkorchid", "lightgoldenrod"))

p1 <- ggplot() + geom_blank(aes(x=x, y=y, fill=z), data=filter(demo_sort, cat == 1)) + 
	geom_line(aes(x=d, y=one, lty = 'Correlation Function'), data=demo_cor_func) + 
	xlab(" ") + ylab(" ") + theme(legend.position="bottom", legend.title=element_blank()) + thm3
p2 <- ggplot() + geom_blank(aes(x=x, y=y, fill=z), data=filter(demo_sort, cat == 1)) +
  geom_line(aes(x=d, y=two), data=demo_cor_func) + xlab(" ") + ylab(" ") + thm3
p3 <- ggplot() + geom_blank(aes(x=x, y=y, fill=z), data=filter(demo_sort, cat == 1)) +
 	geom_line(aes(x=d, y=three), data=demo_cor_func) + xlab(" ") + ylab(" ") + thm3
p4 <- ggplot() + geom_blank() + theme(panel.background = element_rect(fill = "white")) + thm3

mylegend<-g_legend(p1)

pdf("demo_cor_func.pdf", width=4, height=16)
grid.arrange(arrangeGrob(p1 + theme(legend.position="none"),
                         p2 + theme(legend.position="none"),
                         p3 + theme(legend.position="none"),
                         p4 + theme(legend.position="none"),
                         nrow=4),
             mylegend, nrow=2,heights=c(10, 1))
dev.off()

names(demo_sort)[5] <- "Z"
p1 <- ggplot() + geom_raster(aes(x=x, y=y, fill=Z), data=filter(demo_sort, cat == 1)) +
 	labs(legend = "Latent Process") + theme(legend.key.width=unit(25,"pt"), legend.position="bottom") + thm3
p2 <- ggplot() + geom_raster(aes(x=x, y=y, fill=Z), data=filter(demo_sort, cat == 2)) + thm3
p3 <- ggplot() + geom_raster(aes(x=x, y=y, fill=Z), data=filter(demo_sort, cat == 3)) + thm3
p4 <- ggplot() + geom_raster(aes(x=x, y=y, fill=Z), data=demo_sort) + thm3

mylegend<-g_legend(p1)

pdf("demo_smooth.pdf", width=4, height=16)
grid.arrange(arrangeGrob(p1 + theme(legend.position="none"),
                         p2 + theme(legend.position="none"),
                         p3 + theme(legend.position="none"),
                         p4 + theme(legend.position="none"),
                         nrow=4),
             mylegend, nrow=2,heights=c(10, 1))
dev.off()


demo_sort$Ratings <- demo_sort$ord 
s <- which(demo_sort$subset == 1) 


p1 <- ggplot() + geom_point(aes(x=x, y=y, color=Ratings), data=filter(demo_sort[s,], cat == 1)) +
	# scale_color_steps(breaks=c(1.5, 2.5, 3.5, 4.5), labels=rep("",4)) +
 	theme(legend.position="bottom") + thm3 + scb2
p2 <- ggplot() + geom_point(aes(x=x, y=y, color=Ratings), data=filter(demo_sort[s,], cat == 2)) + thm3
p3 <- ggplot() + geom_point(aes(x=x, y=y, color=Ratings), data=filter(demo_sort[s,], cat == 3)) + thm3
p4 <- ggplot() + geom_point(aes(x=x, y=y, color=Ratings), data=demo_sort[s,]) + thm3

mylegend<-g_legend(p1)
pdf("demo_samp.pdf", width=4, height=16)
grid.arrange(arrangeGrob(p1 + theme(legend.position="none"),
                         p2 + theme(legend.position="none"),
                         p3 + theme(legend.position="none"),
                         p4 + theme(legend.position="none"),
                         nrow=4),
             mylegend, nrow=2,heights=c(10, 1))
dev.off()





==> plots/plots.jl <==
## Plots for paper from julia
secure_data = "/Users/jc88795/Library/CloudStorage/Box-Box/AHDC_Brandon/collective_efficacy/"
plots_dir = "/Users/jc88795/AHDC-carter/collective_efficacy/paper/plots/"
main_dir = "/Users/jc88795/AHDC-carter/collective_efficacy/code/"
# main_dir = "/stor/work/Calder/AHDC-carter/collective_efficacy/code/"

# library
include(main_dir * "mcmc_functions_sglmm.jl")
using Distances
using Plots, StatsPlots
using StatsBase, Statistics
using DataFrames, CategoricalArrays
using RCall
using JLD
using Random

# functions to plot 
# function cor_func_1c(θ::Array{Float64,1}, d::Array{Float64,1})
#   if d[1] != 0
#     pushfirst!(d,0)
#   end
#   out = similar(d)
#   for i in 1:length(d)
#     out[i] = θ[2]*exp(-θ[1]*d[i])
#     if d[i] == 0
#       out[i] += θ[3]
#     end
#   end 
#   out ./ (θ[2] + θ[3])
# end

function plot_mcmc_cor_func_1c(phi, tau2, d; burnin=1, label="")
  post_cor_funcs = mapslices(x -> cor_func_1c(x, d), [phi tau2 ones(length(phi))][burnin:end,:], dims=2)
  d_mi = d .* 69

  plot(d_mi, mapslices(mean, post_cor_funcs, dims=1)[1,:], color=:steelblue, label=label,
       tickfontsize=20, titlefontsize=20, legendfontsize=15, guidefontsize=20)
  plot!(d_mi, mapslices(x -> quantile(x, 0.025), post_cor_funcs, dims=1)[1,:], color=:steelblue, linestyle=:dash, label="")
  plot!(d_mi, mapslices(x -> quantile(x, 0.975), post_cor_funcs, dims=1)[1,:], color=:steelblue, linestyle=:dash, label="")
end

function plot_mcmc_cor_func_1c!(phi, tau2, d; burnin=1, label="")
  post_cor_funcs = mapslices(x -> cor_func_1c(x, d), [phi tau2 ones(length(phi))][burnin:end,:], dims=2)
  d_mi = d .* 69

  plot!(d_mi, mapslices(mean, post_cor_funcs, dims=1)[1,:], color=:indianred, label=label)
  plot!(d_mi, mapslices(x -> quantile(x, 0.025), post_cor_funcs, dims=1)[1,:], color=:indianred, linestyle=:dash, label="")
  plot!(d_mi, mapslices(x -> quantile(x, 0.975), post_cor_funcs, dims=1)[1,:], color=:indianred, linestyle=:dash, label="")
end

# Plot Compare Correlation functions for Residential and Non residential locations
# data geneterated from "mcmc_1c_sglmm.jl"

out_mcmc_dc = load(secure_data * "mcmc_out_copy/out_mcmc_dc.jld")
out_mcmc_dc_0 = out_mcmc_dc["out_mcmc_dc_0"]

out_mcmc_dr = load(secure_data * "mcmc_out_copy/out_mcmc_dr.jld")
out_mcmc_dr_0 = out_mcmc_dr["out_mcmc_dr_0"]

out_mcmc_pc = load(secure_data * "mcmc_out_copy/out_mcmc_pc.jld")
out_mcmc_pc_0 = out_mcmc_pc["out_mcmc_pc_0"]

out_mcmc_pr = load(secure_data * "mcmc_out_copy/out_mcmc_pr.jld")
out_mcmc_pr_0 = out_mcmc_pr["out_mcmc_pr_0"]

out_mcmc_tc = load(secure_data * "mcmc_out_copy/out_mcmc_tc.jld")
out_mcmc_tc_0 = out_mcmc_tc["out_mcmc_tc_0"]

out_mcmc_tr = load(secure_data * "mcmc_out_copy/out_mcmc_tr.jld")
out_mcmc_tr_0 = out_mcmc_tr["out_mcmc_tr_0"]

Z, gamma, beta, phi_tc, tau2_tc, log_post, acc_phi, acc_tau2 = out_mcmc_tc_0
Z, gamma, beta, phi_tr, tau2_tr, log_post, acc_phi, acc_tau2 = out_mcmc_tr_0

Z, gamma, beta, phi_dc, tau2_dc, log_post, acc_phi, acc_tau2 = out_mcmc_dc_0
Z, gamma, beta, phi_dr, tau2_dr, log_post, acc_phi, acc_tau2 = out_mcmc_dr_0

Z, gamma, beta, phi_pc, tau2_pc, log_post, acc_phi, acc_tau2 = out_mcmc_pc_0
Z, gamma, beta, phi_pr, tau2_pr, log_post, acc_phi, acc_tau2 = out_mcmc_pr_0

d = collect(0:0.0001:.075)
plot_mcmc_cor_func_1c(phi_dr, tau2_dr, d; label="")
plot_mcmc_cor_func_1c!(phi_dc, tau2_dc, d; label="")
xaxis!("Miles")
title!("Defense")
savefig(plots_dir * "p_cor_funcs_ind_dr_dc.pdf")

plot_mcmc_cor_func_1c(phi_pr, tau2_pr, d; label="Residential")
plot_mcmc_cor_func_1c!(phi_pc, tau2_pc, d; label="Nonresidential")
xaxis!("Miles")
title!("Observation")
savefig(plots_dir * "p_cor_funcs_ind_pr_pc.pdf")

plot_mcmc_cor_func_1c(phi_tr, tau2_tr, d; label="")
plot_mcmc_cor_func_1c!(phi_tc, tau2_tc, d; label="")
xaxis!("Miles")
title!("Trust")
savefig(plots_dir * "p_cor_funcs_ind_tr_tc.pdf")

# 
@rlibrary xtable
function summary_ind_1c(phi, tau2)
  [mean(phi); mean(tau2)]
end

out = [summary_ind_1c(phi_dr, tau2_dr) summary_ind_1c(phi_tc, tau2_tc) summary_ind_1c(phi_pr, tau2_pr)]

xtable(out, digits=3)

#########
R"library(tidyverse)"
R"""
set.seed(270105)
q <- 4
p <- 25
n <- p*q
a <- seq(0,1,length.out=n)

demo <- data.frame(x=rep(a, times=n), y=rep(a, each=n))
P <- matrix(1, nrow=3, ncol=3)
diag(P) <- 10

g <- rep(list(numeric(n)), p)
g[[1]][1] <- 1
for (i in 2:p) {
  g[[i]][1] <- sample(1:3, 1, prob=P[g[[i-1]][1],])
}

diag(P) <- 150

for (j in 1:p) {
  for (i in 2:n) {
    if (i %% q == 0 && j > 1 && sample(c(T,F), prob=c(3,7))) {
      g[[j]][i] <- sample(1:3, 1, prob=P[g[[j-1]][i],])
    } else {
      g[[j]][i] <- sample(1:3, 1, prob=P[g[[j]][i-1],])
    }
  }
}
demo$cat <- Reduce(c, lapply(g, rep, times=q))
ggplot() + geom_raster(aes(x=x, y=y, fill=factor(cat)), data=demo) +
  scale_fill_manual(values=c("forestgreen", "darkorchid", "lightgoldenrod"))

demo$cat[demo$y > 0.6 & demo$x > 0.55] <- 2
demo$cat[demo$y < 0.45 & demo$y >= 0.15 & demo$x < 0.35 & demo$x > 0.1 ] <- 1
demo$cat[demo$y < 0.75 & demo$y > 0.7 & demo$x < 0.8 & demo$x > 0.75 ] <- 1
#demo$cat[demo$y < 0.35 & demo$x > 0.75 & demo$y < (.5*demo$x-.2)] <- 3
ggplot() + geom_raster(aes(x=x, y=y, fill=factor(cat)), data=demo) +
  scale_fill_manual(values=c("forestgreen", "darkorchid", "lightgoldenrod"))
"""
@rget demo

R"""
x1 <-.55
x2 <- .8
y1 <- .25
y2 <- .5
ggplot() + geom_raster(aes(x=x, y=y, fill=factor(cat)), data=demo) +
  scale_fill_manual(values=c("forestgreen", "darkorchid", "lightgoldenrod")) +
  geom_vline(xintercept=c(x1,x2)) +
  geom_hline(yintercept=c(y1,y2))
"""

coords_1 = Matrix(demo[demo.cat .== 1, [:x,:y]])
coords_2 = Matrix(demo[demo.cat .== 2, [:x,:y]])
coords_3 = Matrix(demo[demo.cat .== 3, [:x,:y]])

coords_123 = [coords_1, coords_2, coords_3]
D = pairwise(Euclidean(), vcat(coords_123...)')

n = [0; size.(coords_123,1)]
q = size(coords_123,1)
N = sum(n)
spat_p = zeros(N,N,q)
Σ = zeros(N,N)
Σ2 = zeros(N,N)

d = collect(0:0.001:1)
plot(d, cor_func_1c([4.0, 4.0, 1.0], d))
plot(d, cor_func_1c([40.0, 1.0, 1.0], d))
plot(d, cor_func_1c([75.0, 9.0, 1.0], d))

# function cor_funcs(d::Array{Float64,1}, ϕ::Array{Float64,1}, σ²::Array{Float64,1}, vA)
#   if d[1] != 0
#     pushfirst!(d,0)
#   end 
#   q = length(ϕ)
#   n = length(d)
#   A = popA(vA, q)
#   sp = Array{Float64}(undef, n, q)
#   cov_funcs = zeros(q,q,n)
#   corr_n_funcs = zeros(q,q,n)
#   corr_funcs = zeros(q,q,n)
#   for k in 1:q
#     sp[:,k] = ifelse.(d .== 0, 1, exp.(-ϕ[k] .* d))
#   end
#   for i in 1:n, k in 1:q, j in 1:k
#     cov_funcs[j,k,i] = dot(A[j,:] , diagm(sp[i,:]), A[k,:])
#   end 
#   s_n = diag(cov_funcs[:,:,1]) .+ σ²
#   s = diag(cov_funcs[:,:,1])
#   for i in 1:n, k in 1:q, j in 1:k
#     corr_n_funcs[j,k,i] = cov_funcs[j,k,i] / (sqrt(s_n[j])*sqrt(s_n[k]))
#   end
#   for i in 1:n, k in 1:q, j in 1:k
#     corr_funcs[j,k,i] = cov_funcs[j,k,i] / (sqrt(s[j])*sqrt(s[k]))
#   end
#   corr_funcs, corr_n_funcs
# end

q = 3
vA = [1.8, .8, .9, 1.2, 1.0, 1.25]
popA(vA,3)
ϕ = [40.0, 10.0, 2.0]
σ² = ones(3)
breaks = [-Inf, -2, -.5, 0.1, 1.1, Inf]

d = collect(0:0.0005:1)
cf_trco, cfn_trco = cor_funcs(d, ϕ, σ², vA)

p11 = plot(d, cfn_trco[1,1,:]; title="resd", ylim=(0,1))
p22 = plot(d, cfn_trco[2,2,:]; title="conduit", ylim=(0,1))
p33 = plot(d, cfn_trco[3,3,:]; title="other", ylim=(0,1))
p12 = plot(d, cfn_trco[1,2,:]; title="resd/cond", ylim=(0,1))
p13 = plot(d, cfn_trco[1,3,:]; title="resd/other", ylim=(0,1))
p23 = plot(d, cfn_trco[2,3,:]; title="cond/other", ylim=(0,1))
plot(p11,p22,p33,p12,p13,p23, layout=(2,3))

p11 = plot(d, cf_trco[1,1,:]; title="resd", ylim=(0,1))
p22 = plot(d, cf_trco[2,2,:]; title="conduit", ylim=(0,1))
p33 = plot(d, cf_trco[3,3,:]; title="other", ylim=(0,1))
p12 = plot(d, cf_trco[1,2,:]; title="resd/cond", ylim=(0,1))
p13 = plot(d, cf_trco[1,3,:]; title="resd/other", ylim=(0,1))
p23 = plot(d, cf_trco[2,3,:]; title="cond/other", ylim=(0,1))
plot(p11,p22,p33,p12,p13,p23, layout=(2,3))

Σ_chol = cholesky_cov_lmc!(spat_p, Σ, ϕ, vA, σ², n, D)
Σ_chol_latent = cholesky_cov_lmc_mod!(spat_p, Σ2, ϕ, vA, σ², n, D)

Random.seed!(25)
z = rand(Normal(), N)
samp = Σ_chol.L * z 
latent = Σ_chol_latent.L * z
coords = vcat(coords_123...)

c = map(i -> repeat([i], n[i+1]), 1:3)

demo_sort = DataFrame(x = coords[:,1], y = coords[:,2], cat = vcat(c...), latent = latent, z = samp)
demo_cor_func = DataFrame(d=d, one=cf_trco[1,1,:], two=cf_trco[2,2,:], three=cf_trco[3,3,:] )

@rput demo_sort
@rput demo_cor_func
@rput breaks
R"""
demo_sort$ord <- cut(demo_sort$z + rnorm(nrow(demo_sort),sd=1), breaks)
demo_sort$ord <- as.numeric(demo_sort$ord)
"""

R"""
set.seed(25)
s <- sample(1:nrow(demo_sort), 2000)
demo_sort$subset <- as.numeric(1:nrow(demo_sort) %in% s)
demo_sort$holdout <- as.numeric(demo_sort$subset == 1 & demo_sort$x > x1 & demo_sort$x < x2 & demo_sort$y > y1 & demo_sort$y > y2) 
demo_sort$train <- as.numeric(1:nrow(demo_sort) %in% sample(which(!demo_sort$holdout & demo_sort$subset), 1000))
demo_sort$train_random <- as.numeric(1:nrow(demo_sort) %in% sample(which(1 == demo_sort$subset), 1000))
"""
R"write.csv(demo_sort, 'demo_dat.csv')"
R"write.csv(demo_cor_func, 'demo_cor_func.csv')"

R"ggplot() + geom_tile(aes(x=x, y=y, fill=latent), data=filter(demo_sort, cat == 1))"
R"ggplot() + geom_tile(aes(x=x, y=y, fill=latent), data=filter(demo_sort, cat == 2))"
R"ggplot() + geom_tile(aes(x=x, y=y, fill=latent), data=filter(demo_sort, cat == 3))"

R"ggplot() + geom_raster(aes(x=x, y=y, fill=latent), data=demo_sort)"

R"ggplot() + geom_tile(aes(x=x, y=y, fill=z), data=filter(demo_sort, cat == 1))"
R"ggplot() + geom_tile(aes(x=x, y=y, fill=z), data=filter(demo_sort, cat == 2))"
R"ggplot() + geom_tile(aes(x=x, y=y, fill=z), data=filter(demo_sort, cat == 3))"

R"ggplot() + geom_raster(aes(x=x, y=y, fill=z), data=demo_sort)"

R"ggplot() + geom_point(aes(x=x, y=y, color=ord), data=filter(demo_sort[s,], cat == 1))"
R"ggplot() + geom_point(aes(x=x, y=y, color=ord), data=filter(demo_sort[s,], cat == 2))"
R"ggplot() + geom_point(aes(x=x, y=y, color=ord), data=filter(demo_sort[s,], cat == 3))"

R"ggplot() + geom_point(aes(x=x, y=y, color=ord), data=demo_sort[s,]) + scale_color_steps(breaks=c(0.5, 1.5, 2.5, 3.5, 4.5, 5.5))"




==> plots/predictive_plots.R <==
# libraries
library(magrittr)
library(tidyverse)
library(gridExtra)
library(GGally)
library(sf)
# directories
dir_secure <- "~/box/AHDC_Brandon/collective_efficacy"
main_dir <- "~/AHDC-carter/collective_efficacy/code"
pred_dir <- "~/AHDC-carter/collective_efficacy/code/predictions"


# block group shp file directory
shp_dir_bg <- "~/box/AHDC_Brandon/shape_files/block_group_in270"

# census tract Franklin county shp file directory
shp_dir_ct <- "~/box/AHDC_Brandon/shape_files/census_tract_franklin_county_2013"

# 270 polygon shp file directory
shp_dir_270 <- "~/box/AHDC_Brandon/shape_files/polygon_270"

# directory for parcel data
dir_parcel <- "~/box/AHDC_Brandon/shape_files/parcel2014"

# 270 polygon shape files
poly270 <- st_read(file.path(shp_dir_270, "polygon270.shp"))
# convert CRS of sf object
poly270 <- st_transform(poly270, "+proj=longlat +datum=WGS84")

# read in block group shape files
bg270 <- st_read(file.path(shp_dir_bg,"bgin270tr.shp"))
# convert CRS of sf object
bg270 <- st_transform(bg270, "+proj=longlat +datum=WGS84")
bg270$GEOID  <- as.character(bg270$GEOID)

# read in census tract shape files
ctfr <- st_read(file.path(shp_dir_ct,"franklin_county_tracts.shp"))
# convert CRS of sf object
ctfr <- st_transform(ctfr, "+proj=longlat +datum=WGS84")
ctfr$GEOID  <- as.character(ctfr$GEOID)

# read in 270 polygon shape files
poly270 <- st_read(file.path(shp_dir_270,"polygon270.shp"))
# convert CRS of sf object
poly270 <- st_transform(poly270, "+proj=longlat +datum=WGS84")

# Create sf object of census tracts within 270
# ct270 <- ctfr %>% filter(t(st_intersects(poly270, ctfr, sparse=FALSE)))
ct270 <- ctfr %>% filter(in270 == 1)

#######################
# predictive plots
# - Trust
# - Defense
# - Observe

pred_sglmm_trco_pm <- read.table(file.path(pred_dir,"pred_sglmm_trco_pm.txt"))
names(pred_sglmm_trco_pm) <- c("pred", "x", "y", "landuse")

pred_sglmm_t_1sp_pm <- read.table(file.path(pred_dir,"pred_sglmm_t_1sp_pm.txt"))
names(pred_sglmm_t_1sp_pm) <- c("pred", "x", "y")

pred_sglmm_drco_pm <- read.table(file.path(pred_dir,"pred_sglmm_drco_pm.txt"))
names(pred_sglmm_drco_pm) <- c("pred", "x", "y", "landuse")

pred_sglmm_d_1sp_pm <- read.table(file.path(pred_dir,"pred_sglmm_d_1sp_pm.txt"))
names(pred_sglmm_d_1sp_pm) <- c("pred", "x", "y")

pred_sglmm_prco_pm <- read.table(file.path(pred_dir,"pred_sglmm_prco_pm.txt"))
names(pred_sglmm_prco_pm) <- c("pred", "x", "y", "landuse")

pred_sglmm_p_1sp_pm <- read.table(file.path(pred_dir,"pred_sglmm_p_1sp_pm.txt"))
names(pred_sglmm_p_1sp_pm) <- c("pred", "x", "y")


max(c(pred_sglmm_drco_pm$pred, pred_sglmm_prco_pm$pred, pred_sglmm_trco_pm$pred))
max(c(pred_sglmm_d_1sp_pm$pred, pred_sglmm_p_1sp_pm$pred, pred_sglmm_t_1sp_pm$pred))
min(c(pred_sglmm_drco_pm$pred, pred_sglmm_prco_pm$pred, pred_sglmm_trco_pm$pred))
min(c(pred_sglmm_d_1sp_pm$pred, pred_sglmm_p_1sp_pm$pred, pred_sglmm_t_1sp_pm$pred))

sfg <- scale_fill_viridis_c(option="magma", limits=c(-2.05,1.90))
thm <- theme(text=element_text(size=20), axis.text.x=element_text(angle=-45, hjust=-0.1, vjust=0.6))

pdf("pred_sglmm_trco_pm.pdf")
ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=pred), data=pred_sglmm_trco_pm) + 
  geom_sf(data=ct270, alpha=0, color = "black") + geom_sf(data=poly270, alpha=0, color="black") +
  sfg + theme(legend.title = element_blank()) +
	xlab("longitude") + ylab("latitude") + labs(subtitle="Trust") + thm
dev.off()

pdf("pred_sglmm_t_1sp_pm.pdf")
ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=pred), data=pred_sglmm_t_1sp_pm) + 
  geom_sf(data=ct270, alpha=0, color = "black") + geom_sf(data=poly270, alpha=0, color="black") +
  sfg + theme(legend.title = element_blank()) +
	xlab("longitude") + ylab("latitude") + labs(subtitle="Trust") + thm
dev.off()

pdf("pred_sglmm_drco_pm.pdf")
ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=pred), data=pred_sglmm_drco_pm) + 
  geom_sf(data=ct270, alpha=0, color = "black") + geom_sf(data=poly270, alpha=0, color="black") +
  sfg + theme(legend.title = element_blank()) +
	xlab("longitude") + ylab("latitude") + labs(title="Land-use Filtering Covariance", subtitle="Defense") + thm
dev.off()

pdf("pred_sglmm_d_1sp_pm.pdf")
ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=pred), data=pred_sglmm_d_1sp_pm) + 
  geom_sf(data=ct270, alpha=0, color = "black") + geom_sf(data=poly270, alpha=0, color="black") +
  sfg + theme(legend.title = element_blank()) +
	xlab("longitude") + ylab("latitude") + labs(title="Stationary Covariance", subtitle="Defense") +
	thm
dev.off()

pdf("pred_sglmm_prco_pm.pdf")
ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=pred), data=pred_sglmm_prco_pm) + 
  geom_sf(data=ct270, alpha=0, color = "black") + geom_sf(data=poly270, alpha=0, color="black") +
  sfg + theme(legend.title = element_blank()) +
	xlab("longitude") + ylab("latitude") + labs(subtitle="Observation") +
	thm
dev.off()

pdf("pred_sglmm_p_1sp_pm.pdf")
ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=pred), data=pred_sglmm_p_1sp_pm) + 
  geom_sf(data=ct270, alpha=0, color = "black") + geom_sf(data=poly270, alpha=0, color="black") +
  sfg + theme(legend.title = element_blank()) +
	xlab("longitude") + ylab("latitude") + labs(subtitle="Observation") +
	thm
dev.off()




######################## 
# Compare predictions: #
# AMAP								 #
# SGLMM								 #
########################
pred_amap_trco <- read.table(file.path(pred_dir,"pred_amap_trco.txt"))
names(pred_amap_trco) <- c("pred", "x", "y", "landuse")

pred_amap_drco <- read.table(file.path(pred_dir,"pred_amap_drco.txt"))
names(pred_amap_drco) <- c("pred", "x", "y", "landuse")

pred_amap_prco <- read.table(file.path(pred_dir,"pred_amap_prco.txt"))
names(pred_amap_prco) <- c("pred", "x", "y", "landuse")

cor(pred_amap_drco$pred, pred_sglmm_drco_pm$pred)
cor(pred_amap_trco$pred, pred_sglmm_trco_pm$pred)
cor(pred_amap_prco$pred, pred_sglmm_prco_pm$pred)

plot(pred_amap_trco$pred, pred_sglmm_trco$pred)

cor(pred_amap_trco$pred[pred_amap_trco$landuse == "resd"], pred_sglmm_trco$pred[pred_amap_trco$landuse == "resd"])
plot(pred_amap_trco$pred[pred_amap_trco$landuse == "resd"], pred_sglmm_trco$pred[pred_amap_trco$landuse == "resd"])

cor(pred_amap_trco$pred[pred_amap_trco$landuse == "conduit"], pred_sglmm_trco$pred[pred_amap_trco$landuse == "conduit"])
plot(pred_amap_trco$pred[pred_amap_trco$landuse == "conduit"], pred_sglmm_trco$pred[pred_amap_trco$landuse == "conduit"])

cor(pred_amap_trco$pred[pred_amap_trco$landuse == "other"], pred_sglmm_trco$pred[pred_amap_trco$landuse == "other"])
plot(pred_amap_trco$pred[pred_amap_trco$landuse == "other"], pred_sglmm_trco$pred[pred_amap_trco$landuse == "other"])

cor(pred_amap_trco$pred[pred_amap_trco$landuse != "other"], pred_sglmm_trco$pred[pred_amap_trco$landuse != "other"])
plot(pred_amap_trco$pred[pred_amap_trco$landuse != "other"], pred_sglmm_trco$pred[pred_amap_trco$landuse != "other"])

pred_all_trco <- read.table(file.path(dir_secure,"pred_sglmm_all_trco.txt"))
names(pred_all_trco) <- c("pred", "x", "y", "landuse")

# sfg <- scale_fill_gradient2(midpoint=0, low="indianred4", high="dodgerblue4", mid="grey", limits=c(min(pred_all_trco$pred), max(pred_all_trco$pred)))
# sfg <- scale_fill_gradient2(midpoint=0, low="indianred4", high="dodgerblue4", mid="white", limits=c(min(pred_all_trco$pred), max(pred_all_trco$pred)))
sfg <- scale_fill_viridis_c(option="magma")
sfg <- scale_fill_viridis_c()
sfg <- scale_fill_distiller()
# sfg <- scale_fill_gradient2(midpoint=3, low="dodgerblue", high="orange", mid="grey", limits=c(1,5))
# sfg <- scale_fill_gradient(low="orange", high="dodgerblue", limits=c(1,5))
ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=pred), data=pred_amap_trco) + 
  geom_sf(data=ct270, alpha=0, color = "black") + ggtitle("filtered") + 
  theme(legend.position="bottom") + scale_fill_viridis_c(option="magma")

ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=pred), data=pred_sglmm_trco) + 
  geom_sf(data=ct270, alpha=0, color = "black") + ggtitle("filtered") + 
  theme(legend.position="bottom") + scale_fill_viridis_c(option="magma")



p1 <- ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=pred), data=pred_trco) + 
  geom_sf(data=ct270, alpha=0, color = "black") + ggtitle("filtered") + 
  theme(legend.position="bottom") + sfg

p2 <- ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=pred), data=filter(pred_all_trco, landuse=="resd")) + 
  geom_sf(data=ct270, alpha=0, color = "black") + ggtitle("resd") + sfg

p3 <- ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=pred), data=filter(pred_all_trco, landuse=="conduit")) + 
  geom_sf(data=ct270, alpha=0, color = "black") + ggtitle("conduit") + sfg

p4 <- ggplot() + geom_raster(mapping=aes(x=x,y=y,fill=pred), data=filter(pred_all_trco, landuse=="other")) + 
  geom_sf(data=ct270, alpha=0, color = "black") + ggtitle("other") + sfg

mylegend<-g_legend(p1)
grid.arrange(arrangeGrob(p1 + theme(legend.position="none"),
                         p2 + theme(legend.position="none"),
                         p3 + theme(legend.position="none"),
                         p4 + theme(legend.position="none"),
                         nrow=2),
             mylegend, nrow=2,heights=c(10, 1))


==> tables/tables.jl <==
# CE Component Trust

# set home directory
dir_local_ce = "/Users/jc88795/Library/CloudStorage/Box-Box/AHDC_Brandon/collective_efficacy/"
dir_git_ce = "/Users/jc88795/AHDC-carter/collective_efficacy/code/"
sub_mcmc = "mcmc_out_copy/"
# cd("/stor/work/Calder")
# data_dir = "scratch/"

# Libraries
include(dir_git_ce * "mcmc_functions_sglmm.jl") # loads Distributions, LinearAlgebra, StatsBase
using Distances
using RData, RCall
using JLD
using FreqTables
using Plots, StatsPlots

###
# Load Data
out_mcmc_prco_n3_mod = load(dir_local_ce * sub_mcmc * "out_mcmc_prco_n3_mod2.jld")[:"out_mcmc_prco_n3_mod2"]
out_mcmc_trco_n3_mod = load(dir_local_ce * sub_mcmc * "out_mcmc_trco_n3_mod2.jld")[:"out_mcmc_trco_n3_mod2"]
out_mcmc_drco_n3_mod = load(dir_local_ce * sub_mcmc * "out_mcmc_drco_n3_mod2.jld")[:"out_mcmc_drco_n3_mod2"]

Z_p, gamma_p, beta_p, phi_p, vecA_p, log_post_p, acc_phi_p, acc_vecA = out_mcmc_prco_n3_mod
Z_t, gamma_t, beta_t, phi_t, vecA_t, log_post_t, acc_phi_t, acc_vecA = out_mcmc_trco_n3_mod
Z_d, gamma_d, beta_d, phi_d, vecA_d, log_post_d, acc_phi_d, acc_vecA = out_mcmc_drco_n3_mod


@rlibrary xtable

function summary(chain::Matrix{Float64})
	m = mapslices(mean, chain, dims=2)
	l = mapslices(x -> quantile(x,0.025), chain, dims=2)
	u = mapslices(x -> quantile(x,0.975), chain, dims=2)
	[m l u]
end

#################
# Summary Tables
phi_tab = [summary(phi_d) zeros(3) summary(phi_t) zeros(3) summary(phi_p)][1:2,:]
vecA_tab = [summary(vecA_d) zeros(6) summary(vecA_t) zeros(6) summary(vecA_p)][[1,2,4,3,5,6],:]
beta_tab = [summary(beta_d) zeros(10) summary(beta_t) zeros(10) summary(beta_p)]
gamma_tab = [summary(gamma_d) zeros(6) summary(gamma_t) zeros(6) summary(gamma_p)]

print_xtable(xtable(phi_tab, digits=2))
print_xtable(xtable(vecA_tab, digits=2))
print_xtable(xtable(beta_tab[[3,8],:], digits=2))
print_xtable(xtable(beta_tab[[1,2,4,5,6,7,9,10],:], digits=2))
print_xtable(xtable(gamma_tab, digits=2))

# Load Data 1sp
out_mcmc_prco_mod = load(dir_local_ce * sub_mcmc * "out_mcmc_prco_1sp.jld")[:"out_mcmc_prco_1sp"]
out_mcmc_trco_mod = load(dir_local_ce * sub_mcmc * "out_mcmc_trco_1sp.jld")[:"out_mcmc_trco_1sp"]
out_mcmc_drco_mod = load(dir_local_ce * sub_mcmc * "out_mcmc_drco_1sp.jld")[:"out_mcmc_drco_1sp"]

Z_p, gamma_p, beta_p, phi_p, tau2_p, log_post_p, acc_phi_p, acc_vecA = out_mcmc_prco_mod
Z_t, gamma_t, beta_t, phi_t, tau2_t, log_post_t, acc_phi_t, acc_vecA = out_mcmc_trco_mod
Z_d, gamma_d, beta_d, phi_d, tau2_d, log_post_d, acc_phi_d, acc_vecA = out_mcmc_drco_mod

# Summary Tables
burnin = 2001
phi_tau2_tab = [summary([phi_d'; tau2_d'][:,burnin:end]) zeros(2) summary([phi_t'; tau2_t'][:,burnin:end]) zeros(2) summary([phi_p'; tau2_p'][:,burnin:end])]
beta_tab = [summary(beta_d) zeros(10) summary(beta_t) zeros(10) summary(beta_p)]
gamma_tab = [summary(gamma_d) zeros(6) summary(gamma_t) zeros(6) summary(gamma_p)]

print_xtable(xtable(phi_tau2_tab, digits=2))
print_xtable(xtable(beta_tab[[3,8],:], digits=2))
print_xtable(xtable(beta_tab[[1,2,4,5,6,7,9,10],:], digits=2))
print_xtable(xtable(gamma_tab, digits=2))

